The extremal length systole of the cube punctured at its vertices

We prove that the extremal length systole of the cube punctured at its vertices is realized by the 12 curves surrounding its edges and give a characterization of the corresponding quadratic differentials, allowing us to estimate its value to high precision. The proof uses a mixture of exact calculations done using branched covers and elliptic integrals, together with estimates obtained using either the geometry of geodesic trajectories on the cube or explicit conformal maps.

==> anc/integrals.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This file provides rigorous estimates for elliptic integrals appearing in the paper \n",
    "# \"The extremal length systole of the cube punctured at its vertices\" by Samuel Dobchies\n",
    "# and Maxime Fortier Bourque\n",
    "\n",
    "# Functions to compute complete elliptic integrals of the first kind and their ratios\n",
    "\n",
    "def complementary_modulus(k):\n",
    "    return sqrt(1-k^2)\n",
    "\n",
    "def ellipticK(k):\n",
    "    return pi/2/CBF(complementary_modulus(k)).agm1()\n",
    "\n",
    "def ellipticKprime(k):\n",
    "    return pi/2/CBF(k).agm1()\n",
    "\n",
    "def KoverKprime(k):\n",
    "    return ellipticK(k)/ellipticKprime(k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3.1268038453922 +/- 2.94e-14]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Face curves\n",
    "\n",
    "a = (sqrt(3)+1)/sqrt(2)\n",
    "\n",
    "8*KoverKprime(1/a^4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[4.1335929781133 +/- 3.23e-14]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Diagonal curves\n",
    "\n",
    "t = 2*a^4/(1+a^4)\n",
    "\n",
    "4*KoverKprime(1/sqrt(t))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[6.9282032302755 +/- 3.47e-14]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Staple curves\n",
    "\n",
    "t = 1+1/a^4\n",
    "\n",
    "4*KoverKprime(1/sqrt(t))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3.83778471351302 +/- 9.75e-15]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Hexagon curves\n",
    "\n",
    "6*KoverKprime(1/3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[9.3804115361767 +/- 5.21e-14]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Tripod curves\n",
    "\n",
    "6*KoverKprime(2*sqrt(2)/3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Some constants used in the cells below\n",
    "# RBF stands for \"real ball field\", which uses interval arithmetic\n",
    "\n",
    "B = RBF(5-2*sqrt(6))\n",
    "C = RBF(5+2*sqrt(6))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta is bounded below by 2.60775896854248e-6 at r1= -9.0795\n"
     ]
    }
   ],
   "source": [
    "# Lower bound on r_0\n",
    "\n",
    "r1 = QQ(-9.0795)\n",
    "\n",
    "eps = QQ(1/10^12)\n",
    "\n",
    "# A lower bound on I_{r1}(r1,0)\n",
    "\n",
    "I1 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r1)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),r1+eps,-eps))\n",
    "\n",
    "# An upper bound on I_{r1}(B,C)\n",
    "\n",
    "I2 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r1)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),B+eps,C-eps))\n",
    "I2 += 2*sqrt(eps*(B+eps-r1)/(B*(C-B-eps)*(B^2+(2/3)*B+1)))\n",
    "I2 += 2*sqrt(eps*(C-r1)/((C-eps)*(C-eps-B)*((C-eps)^2+(2/3)*(C-eps)+1)))\n",
    "\n",
    "delta = I1-I2\n",
    "\n",
    "print('delta is bounded below by',delta.lower(),'at r1=',RDF(r1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "delta is bounded above by -2.36102289086215e-6 at r2= -9.0791\n"
     ]
    }
   ],
   "source": [
    "# Upper bound on r_0\n",
    "\n",
    "r2 = QQ(-9.0791)\n",
    "\n",
    "eps = QQ(1/10^12)\n",
    "\n",
    "# An upper bound on I_{r2}(r2,0)\n",
    "\n",
    "I1 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r2)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),r2+eps,-eps))\n",
    "I1 += (2/3)*eps*sqrt(eps/(-(r2+eps)*(B-r2-eps)*(C-r2-eps)*((r2+eps)^2+(2/3)*(r2+eps)+1)))\n",
    "I1 += RBF(2*sqrt(-eps*r2/(eps^2-2*eps/3+1)))\n",
    "\n",
    "# A lower bound on I_{r2}(B,C)\n",
    "\n",
    "I2 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r2)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),B+eps,C-eps))\n",
    "\n",
    "delta = I1-I2\n",
    "\n",
    "print('delta is bounded above by',delta.upper(),'at r2=',RDF(r2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extremal length of beta is bounded above by 1.42159306377875\n"
     ]
    }
   ],
   "source": [
    "# Upper bound on the extremal length of beta\n",
    "\n",
    "r = QQ(-9.0792887)\n",
    "\n",
    "eps = QQ(1/10^12)\n",
    "\n",
    "# Upper bound on the numerator\n",
    "\n",
    "# First bound the integral itself\n",
    "num = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),eps,B-eps))\n",
    "num += 2*sqrt(eps*(eps-r)/((B-eps)*(C-eps)))\n",
    "num += 2*sqrt(eps*(B-r)/((B-eps)*(C-B)*((B-eps)^2+(2/3)*(B-eps)+1)))\n",
    "# Then multiply by 2\n",
    "num = 2*num\n",
    "\n",
    "# Lower bounds on the two terms on the denominator\n",
    "\n",
    "I1 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),r+eps,-eps))\n",
    "\n",
    "I2 = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),B+eps,C-eps))\n",
    "\n",
    "denom = min(I1,I2)\n",
    "\n",
    "# Upper bound on the ratio\n",
    "\n",
    "E_up = num/denom\n",
    "\n",
    "print('The extremal length of beta is bounded above by',E_up.upper())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extremal length of beta is bounded below by 1.42158510064687\n"
     ]
    }
   ],
   "source": [
    "# Lower bound on the extremal length of beta\n",
    "\n",
    "r = QQ(-9.0792887)\n",
    "\n",
    "eps = QQ(1/10^12)\n",
    "\n",
    "# Lower bound on the numerator\n",
    "\n",
    "num = 4*RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),eps,B-eps))\n",
    "\n",
    "# Upper bound on the denominator\n",
    "\n",
    "# For this, we need both lower and upper bounds on I_r(r,0) and I_r(B,C) \n",
    "\n",
    "I1_low = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),r+eps,-eps))\n",
    "\n",
    "I2_low = RBF(CBF.integral(lambda x, _: sqrt(abs((x-r)/(x*(x-B)*(x-C)*(x^2+(2/3)*x+1)))),B+eps,C-eps))\n",
    "\n",
    "I1_up = I1_low + (2/3)*eps*sqrt(eps/(-(r+eps)*(B-r-eps)*(C-r-eps)*((r+eps)^2+(2/3)*(r+eps)+1))) + RBF(2*sqrt(-eps*r/(eps^2-2*eps/3+1)))\n",
    "\n",
    "I2_up = I2_low + 2*sqrt(eps*(B+eps-r)/(B*(C-B-eps)*(B^2+(2/3)*B+1)))+ 2*sqrt(eps*(C-r)/((C-eps)*(C-eps-B)*((C-eps)^2+(2/3)*(C-eps)+1)))\n",
    "\n",
    "I1 = RBF(RIF(I1_low.lower(),I1_up.upper()))\n",
    "I2 = RBF(RIF(I2_low.lower(),I2_up.upper()))\n",
    "\n",
    "# We also need an upper bound on J_r(C,r) which we obtain after the change of variable in the paper\n",
    "\n",
    "J1 = RBF(CBF.integral(lambda y, _: sqrt(abs((y-1/r)/((y-B)*(y-C)*(y^2+(2/3)*y+1)))),1/r+eps,B-eps))\n",
    "J1 += (2/3)*eps*sqrt(eps/((B-1/r-eps)*(C-1/r-eps)*((1/r)^2+(2/3)/r+1)))\n",
    "J1 += 2*sqrt(eps*(B-1/r)/((C-B)*((B-eps)^2+(2/3)*(B-eps)+1)))\n",
    "J1 = RBF(sqrt(-r))*J1\n",
    "\n",
    "denom = I1+I2+(4*J1/num)*abs(I1-I2)\n",
    "\n",
    "# Lower bound on the ratio\n",
    "\n",
    "E_low = num/denom\n",
    "\n",
    "print('The extremal length of beta is bounded below by',E_low.lower())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extremal length of an edge curve on the cube punctured at its vertices is between 2.84317020129373 and 2.84318612755749\n"
     ]
    }
   ],
   "source": [
    "print('The extremal length of an edge curve on the cube punctured at its vertices is between',(2*E_low).lower(),'and',(2*E_up).upper())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.62748774526613"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Lower bound on the extremal length of double-edge curves\n",
    "\n",
    "(16/RBF(2.843187)).lower()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.53564498781559"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Upper bound on the extremal length of diamond curves\n",
    "\n",
    "t = 8*a^3/((a^2+2*a)^2-(sqrt(2)-1)^2)\n",
    "\n",
    "F = RBF(2*KoverKprime(1/sqrt(t)))\n",
    "\n",
    "F.upper()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.89035875674830"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Lower bound on the extremal length of triangle curves\n",
    "\n",
    "(16/RBF(5.535645)).lower()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

